12 loops and triple wrapping in ABJM theory from integrability

Adapting a method recently proposed by C. Marboe and D. Volin for ${\cal N}$=4 super-Yang-Mills, we develop an algorithm for a systematic weak coupling expansion of the spectrum of anomalous dimensions in the $sl(2)$-like sector of planar $\mathcal{N}$=6 super-Chern-Simons. The method relies on the Quantum Spectral Curve formulation of the problem and the expansion is written in terms of the interpolating function $h(\lambda)$, with coefficients expressible as combinations of Euler-Zagier sums with alternating signs. We present explicit results up to 12 loops (six nontrivial orders) for various twist L=1 and L=2 operators, corresponding to triple and double wrapping terms, respectively, which are beyond the reach of the Asymptotic Bethe Ansatz as well as L\"uscher's corrections. The algorithm works for generic values of L and S and in principle can be used to compute arbitrary orders of the weak coupling expansion. For the simplest operator with L=1 and spin S=1, the Pad\'e extrapolation of the 12-loop result nicely agrees with the available Thermodynamic Bethe Ansatz data in a relatively wide range of values of the coupling. A Mathematica notebook with a selection of results is attached.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    103822,       2835]
NotebookOptionsPosition[    100623,       2728]
NotebookOutlinePosition[    100967,       2743]
CellTagsIndexPosition[    100924,       2740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook is a supplement to the paper \[OpenCurlyDoubleQuote]12 loops \
and triple wrapping in ABJM theory from integrability\[CloseCurlyDoubleQuote] \
by L. Anselmetti, D. Bombardelli, A. Cavagli\[AGrave] and R. Tateo, JHEP10 \
(2015) 117 (arXiv eprint: hep-th/1506.09089).\
\>", "Text",
 CellChangeTimes->{{3.644644958638258*^9, 3.6446449989494762`*^9}, {
   3.6446450309586153`*^9, 3.644645048806725*^9}, {3.650689679212839*^9, 
   3.650689679947908*^9}, {3.650691881493301*^9, 3.650691886204694*^9}, 
   3.654232855345038*^9, {3.654233097121089*^9, 3.654233187320765*^9}, {
   3.654235694144772*^9, 3.6542357038570004`*^9}, {3.6542367688974123`*^9, 
   3.654236779330242*^9}, {3.6542368210499268`*^9, 3.654236848905417*^9}, {
   3.65635046855152*^9, 3.656350485340407*^9}}],

Cell[CellGroupData[{

Cell["Notation", "Section",
 CellChangeTimes->{{3.644642315677627*^9, 3.644642316778413*^9}, {
  3.6446436600136127`*^9, 3.644643660956408*^9}}],

Cell["\<\
In this notebook are used the following symbols:\
\>", "Text",
 CellChangeTimes->{{3.6542360757688227`*^9, 3.654236089488886*^9}, 
   3.6542361231445627`*^9, {3.654236160945065*^9, 3.654236185065173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protected", "[", 
   RowBox[{
   "h", " ", ",", " ", "ln2", ",", "z2", ",", "z3", ",", "z5", ",", "z7", ",",
     "z9", ",", "H31", ",", " ", "H51", ",", "H71", ",", " ", "H53", ",", 
    "H511", " ", ",", " ", "H331", ",", " ", "H311", ",", " ", "H3111"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.64464371012495*^9, 3.6446437817702847`*^9}, 
   3.6506901550449953`*^9, 3.654235879799808*^9, {3.654236037020108*^9, 
   3.654236047936446*^9}}],

Cell[TextData[{
 "They correspond to a particular basis of Euler-Zagier sums, as listed \
below:\n\n",
 StyleBox["ln2        =  ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", " ", 
    SubscriptBox["\[Zeta]", 
     RowBox[{"-", "1"}]]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "  \n",
 StyleBox["z2         =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "2"], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "   \n",
 StyleBox["z3         =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "   \n",
 StyleBox["z5         =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "5"], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "   \n",
 StyleBox["z7         =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "7"], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "   \nz9         =   ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "9"], TraditionalForm]]],
 "   \n",
 StyleBox["H31      =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"1", ",", " ", 
     RowBox[{"-", "3"}]}]], TraditionalForm]],
  FontColor->GrayLevel[0]],
 " ",
 StyleBox["\n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H51      =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"1", ",", " ", 
     RowBox[{"-", "5"}]}]], TraditionalForm]],
  FontColor->GrayLevel[0]],
 " ",
 StyleBox["\n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H311    =  ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", " ", 
    SubscriptBox["\[Zeta]", 
     RowBox[{"1", ",", " ", "1", " ", ",", " ", 
      RowBox[{"-", "3"}]}]]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "     ",
 StyleBox["\n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H3111  =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"1", ",", " ", "1", " ", ",", " ", "1", " ", ",", "  ", 
     RowBox[{"-", "3"}]}]], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "\n",
 StyleBox["H331    =  ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", " ", 
    SubscriptBox["\[Zeta]", 
     RowBox[{"1", ",", " ", "3", ",", 
      RowBox[{"-", "3"}]}]]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox[" \n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H511    =  ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", " ", 
    SubscriptBox["\[Zeta]", 
     RowBox[{"1", ",", " ", "1", ",", 
      RowBox[{"-", "5"}]}]]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox[" \n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H53      =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"3", ",", " ", 
     RowBox[{"-", "5"}]}]], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox["\n",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["H71      =   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"1", ",", " ", 
     RowBox[{"-", "7"}]}]], TraditionalForm]],
  FontColor->GrayLevel[0]],
 " ,\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{"                ", 
    RowBox[{
     SubscriptBox["\[Zeta]", 
      RowBox[{
      "a1", ",", " ", "a2", " ", ",", " ", "...", " ", ",", "  ", "ak"}]], 
     " ", "=", " ", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{
        RowBox[{
         RowBox[{"0", "<", "n1", " ", "<"}], " ", "..."}], " ", "<", " ", 
        "nk", " "}]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "1"}], "k"], "   ", 
       SuperscriptBox[
        RowBox[{
         SubsuperscriptBox["n", "i", 
          RowBox[{"-", " ", 
           RowBox[{"|", 
            SubscriptBox["a", 
             RowBox[{"i", " "}]], "|"}]}]], "(", " ", 
         RowBox[{"sign", "(", " ", 
          SubscriptBox["a", 
           RowBox[{"i", " "}]], " ", ")"}], "  ", ")"}], 
        SubscriptBox["n", "i"]]}]}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 " .\n\n\nNotice that, in some of the literature, the order of the indices is \
reversed: for instance, the number we denote as \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{
    "a1", ",", " ", "a2", " ", ",", " ", "...", " ", ",", "  ", "ak"}]], 
   TraditionalForm]],
  FontColor->GrayLevel[0]],
 "\[OpenCurlyDoubleQuote] corresponds to \[OpenCurlyDoubleQuote]z(ak, ... , \
a2, a1)\[OpenCurlyDoubleQuote] in the notation of EZ-Face \
(http://wayback.cecm.sfu.ca/projects/EZFace/)."
}], "Text",
 CellChangeTimes->{{3.6446423249979963`*^9, 3.644643316637712*^9}, {
   3.644643493708249*^9, 3.64464364408469*^9}, 3.6446446008948708`*^9, {
   3.644645093471018*^9, 3.64464558409367*^9}, {3.650689691541243*^9, 
   3.650689768060758*^9}, {3.65423287180084*^9, 3.654232949544636*^9}, {
   3.65423298316057*^9, 3.6542330426082897`*^9}, 3.654235727985087*^9, {
   3.654236058017254*^9, 3.654236067057146*^9}, {3.65423610108146*^9, 
   3.654236149208729*^9}, {3.654236188690043*^9, 3.6542361981381607`*^9}, {
   3.654236241777855*^9, 3.654236256136896*^9}, {3.654236300842313*^9, 
   3.654236639016699*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical evaluation", "Section",
 CellChangeTimes->{{3.644643819645164*^9, 3.644643824915406*^9}}],

Cell["\<\
Command for 50 digits numerical evaluation:\
\>", "Text",
 CellChangeTimes->{{3.650689802267338*^9, 3.650689830891778*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Num", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "ln2", "\[Rule]", 
      "0.69314718055994530941723212145817656807550013436026"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "z2", "\[Rule]", "1.6449340668482264364724151666460251892189499012068"}],
      ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "z3", "\[Rule]", "1.2020569031595942853997381615114499907649862923405"}],
      ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "z5", "\[Rule]", "1.0369277551433699263313654864570341680570809195018"}],
      ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "z7", "\[Rule]", "1.0083492773819228268397975498497967595998635605651"}],
      ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "z9", "\[Rule]", "1.0020083928260822144178527692324120604856058513947"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
     "H31", "\[Rule]", " ", 
      "0.087785671568655302036593294997761934215022732068471"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H51", "\[Rule]", " ", 
      "0.026399148793116946933018107002948526467865962470566"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H311", "\[Rule]", 
      "0.0096015684431298325391319148181975632431433337039414"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H3111", "\[Rule]", " ", 
      "0.00097351609701343225841255361212929485016144406452447"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H511", "\[Rule]", " ", 
      "0.0013915015270215704387710070777970059678291683296079"}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H71", "\[Rule]", 
      "0.0072178958753942015706143883189291500479424098267226"}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H331", "\[Rule]", 
      "0.0028469831273984458416730739549952958468983597513591"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "H53", "\[Rule]", 
      "0.027483576689791783931900143062484254671401429711026"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.644643834452774*^9, 3.644643952176104*^9}, {
  3.644644017892077*^9, 3.644644132151739*^9}, {3.654233211189497*^9, 
  3.6542332220792093`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.642497140750404*^9, 3.642497142572872*^9}, {
  3.644644581622755*^9, 3.644644584876008*^9}}],

Cell[CellGroupData[{

Cell["L=1 , S=1  ", "Subsubsection",
 CellChangeTimes->{{3.642497680373108*^9, 3.64249768342984*^9}, 
   3.6445164654452505`*^9, 3.650691652532336*^9, {3.6563501945873995`*^9, 
   3.6563501975064774`*^9}}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.644642024573909*^9, 3.644642029525631*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["h", "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["h", "4"], " ", "z2"}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "512"}], "+", 
       RowBox[{"320", " ", "z2"}], "-", 
       RowBox[{"384", " ", "ln2", " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"504", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"288", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"8192", "-", 
       RowBox[{"3072", " ", "H31"}], "-", 
       RowBox[{"512", " ", "z2"}], "+", 
       RowBox[{"1536", " ", "ln2", " ", "z2"}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "-", 
       FractionBox[
        RowBox[{"12736", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"1920", " ", "ln2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"24672", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       RowBox[{"4736", " ", "z3"}], "+", 
       RowBox[{"5376", " ", "ln2", " ", "z3"}], "+", 
       RowBox[{"864", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3520", " ", "z5"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32768"}], "+", 
       RowBox[{"12288", " ", "H31"}], "+", 
       RowBox[{"24576", " ", "H311"}], "+", 
       RowBox[{"10240", " ", "H51"}], "-", 
       RowBox[{"24576", " ", "H31", " ", "ln2"}], "-", 
       RowBox[{"102400", " ", "z2"}], "-", 
       RowBox[{"1024", " ", "H31", " ", "z2"}], "+", 
       RowBox[{"61440", " ", "ln2", " ", "z2"}], "+", 
       RowBox[{"6144", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "-", 
       RowBox[{"4096", " ", 
        SuperscriptBox["ln2", "3"], " ", "z2"}], "+", 
       RowBox[{"35840", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"287232", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"19968", " ", 
        SuperscriptBox["ln2", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       FractionBox[
        RowBox[{"672992", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"78336", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "5"], "+", 
       FractionBox[
        RowBox[{"911816", " ", 
         SuperscriptBox["z2", "4"]}], "175"], "-", 
       RowBox[{"25600", " ", "z3"}], "-", 
       RowBox[{"21504", " ", "ln2", " ", "z3"}], "+", 
       RowBox[{"21504", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "+", 
       RowBox[{"60928", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"32768", " ", "ln2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"992", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"13632", " ", "z5"}], "-", 
       RowBox[{"19840", " ", "ln2", " ", "z5"}], "-", 
       RowBox[{"7120", " ", "z2", " ", "z5"}], "+", 
       RowBox[{"34860", " ", "z7"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1572864"}], "+", 
       RowBox[{"688128", " ", "H31"}], "-", 
       RowBox[{"98304", " ", "H311"}], "-", 
       RowBox[{"196608", " ", "H3111"}], "+", 
       FractionBox[
        RowBox[{"1589248", " ", "H331"}], "17"], "+", 
       RowBox[{"122880", " ", "H51"}], "-", 
       FractionBox[
        RowBox[{"5357568", " ", "H511"}], "17"], "+", 
       FractionBox[
        RowBox[{"3358720", " ", "H53"}], "171"], "-", 
       FractionBox[
        RowBox[{"12707840", " ", "H71"}], "57"], "+", 
       RowBox[{"98304", " ", "H31", " ", "ln2"}], "+", 
       RowBox[{"196608", " ", "H311", " ", "ln2"}], "-", 
       RowBox[{"245760", " ", "H51", " ", "ln2"}], "-", 
       RowBox[{"98304", " ", "H31", " ", 
        SuperscriptBox["ln2", "2"]}], "+", 
       RowBox[{"2490368", " ", "z2"}], "-", 
       RowBox[{"245760", " ", "H31", " ", "z2"}], "+", 
       RowBox[{"565248", " ", "H311", " ", "z2"}], "+", 
       RowBox[{"10240", " ", "H51", " ", "z2"}], "-", 
       RowBox[{"1769472", " ", "ln2", " ", "z2"}], "+", 
       RowBox[{"344064", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "+", 
       RowBox[{"16384", " ", 
        SuperscriptBox["ln2", "3"], " ", "z2"}], "-", 
       RowBox[{"8192", " ", 
        SuperscriptBox["ln2", "4"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"2400256", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       FractionBox[
        RowBox[{"29696", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       FractionBox[
        RowBox[{"73728", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "-", 
       FractionBox[
        RowBox[{"1701888", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"135168", " ", 
        SuperscriptBox["ln2", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"39740672", " ", 
         SuperscriptBox["z2", "3"]}], "105"], "+", 
       FractionBox[
        RowBox[{"2770944", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "7"], "-", 
       FractionBox[
        RowBox[{"947712", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "5"], "-", 
       FractionBox[
        RowBox[{"559684032", " ", 
         SuperscriptBox["z2", "4"]}], "3325"], "+", 
       FractionBox[
        RowBox[{"918336", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "7"], "-", 
       FractionBox[
        RowBox[{"11002416", " ", 
         SuperscriptBox["z2", "5"]}], "275"], "+", 
       RowBox[{"2441216", " ", "z3"}], "-", 
       RowBox[{"235520", " ", "H31", " ", "z3"}], "-", 
       RowBox[{"1204224", " ", "ln2", " ", "z3"}], "-", 
       RowBox[{"86016", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "+", 
       RowBox[{"57344", " ", 
        SuperscriptBox["ln2", "3"], " ", "z3"}], "-", 
       RowBox[{"1164288", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"1523712", " ", "ln2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"688128", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "+", 
       FractionBox[
        RowBox[{"1509696", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "85"], "+", 
       RowBox[{
        FractionBox["620032", "5"], " ", "ln2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"125088", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "35"], "-", 
       RowBox[{"682496", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"636928", " ", "ln2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"124672", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"145920", " ", "z5"}], "+", 
       RowBox[{"155136", " ", "ln2", " ", "z5"}], "+", 
       RowBox[{"238080", " ", 
        SuperscriptBox["ln2", "2"], " ", "z5"}], "-", 
       FractionBox[
        RowBox[{"25762912", " ", "z2", " ", "z5"}], "17"], "+", 
       RowBox[{"496640", " ", "ln2", " ", "z2", " ", "z5"}], "-", 
       FractionBox[
        RowBox[{"80792", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "5"], "-", 
       FractionBox[
        RowBox[{"2099680", " ", "z3", " ", "z5"}], "19"], "+", 
       FractionBox[
        RowBox[{"11225408", " ", "z7"}], "17"], "-", 
       RowBox[{"142240", " ", "ln2", " ", "z7"}], "+", 
       RowBox[{"67340", " ", "z2", " ", "z7"}], "-", 
       RowBox[{"335664", " ", "z9"}]}], ")"}]}]}]}], ";"}]], "Text", "Input",
 CellChangeTimes->{{3.644641137773965*^9, 3.644641225802557*^9}, {
  3.644641256049765*^9, 3.6446412854374857`*^9}, {3.644641331829307*^9, 
  3.6446413359219103`*^9}, {3.644641376540278*^9, 3.64464139535914*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "1"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.6446441571055393`*^9, 3.64464425201083*^9}, 
   3.650691267457921*^9, {3.654237052387776*^9, 3.654237053324746*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   SuperscriptBox["h", "2"]}], "-", 
  RowBox[{
  "26.318945069571622983558642666336403027503198419308800000000000000000000000\
00006`49.216148495004624", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "195.48708270974697925809170951733782082643140137972982024897984670936361256\
593076`48.18767263372693", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "1966.4428677819159786894777235162149352721860159913050125053739692193890349\
6155937`47.72505100844007", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "22309.475324876556359585895494532304676838262921412940315007221435921776691\
20400627`47.269943824913454", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "271422.37198478732387457642981430642601274704923862749938980607932516604789\
250006341`46.810801522810216", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.644644162551012*^9, 3.644644193623123*^9}, 
   3.644644238043529*^9, {3.650691268123687*^9, 3.650691272713334*^9}, 
   3.6542359591672792`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=1 , S=2  ", "Subsubsection",
 CellChangeTimes->{{3.642497692325522*^9, 3.6424976958297462`*^9}, 
   3.650691653427693*^9}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.644642039397204*^9, 3.644642043781723*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["h", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["32", "3"]}], "-", 
       RowBox[{"16", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["256", "3"]}], "+", 
       FractionBox[
        RowBox[{"320", " ", "z2"}], "3"], "-", 
       RowBox[{"384", " ", "ln2", " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"504", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"288", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["29696", "27"], "-", 
       RowBox[{"3072", " ", "H31"}], "+", 
       FractionBox[
        RowBox[{"4352", " ", "z2"}], "9"], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "-", 
       FractionBox[
        RowBox[{"21184", " ", 
         SuperscriptBox["z2", "2"]}], "15"], "+", 
       RowBox[{"1920", " ", "ln2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"24672", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       RowBox[{"1792", " ", "z3"}], "+", 
       RowBox[{"5376", " ", "ln2", " ", "z3"}], "+", 
       RowBox[{"864", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3520", " ", "z5"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["55808", "27"], "+", 
       RowBox[{"4096", " ", "H31"}], "+", 
       RowBox[{"24576", " ", "H311"}], "+", 
       RowBox[{"10240", " ", "H51"}], "-", 
       RowBox[{"24576", " ", "H31", " ", "ln2"}], "-", 
       FractionBox[
        RowBox[{"270848", " ", "z2"}], "9"], "-", 
       RowBox[{"1024", " ", "H31", " ", "z2"}], "+", 
       RowBox[{"22528", " ", "ln2", " ", "z2"}], "+", 
       RowBox[{"2048", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "-", 
       RowBox[{"4096", " ", 
        SuperscriptBox["ln2", "3"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"380224", " ", 
         SuperscriptBox["z2", "2"]}], "45"], "-", 
       FractionBox[
        RowBox[{"172032", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"19968", " ", 
        SuperscriptBox["ln2", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       FractionBox[
        RowBox[{"351264", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"78336", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "5"], "+", 
       FractionBox[
        RowBox[{"911816", " ", 
         SuperscriptBox["z2", "4"]}], "175"], "-", 
       FractionBox[
        RowBox[{"128000", " ", "z3"}], "9"], "-", 
       RowBox[{"7168", " ", "ln2", " ", "z3"}], "+", 
       RowBox[{"21504", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "+", 
       RowBox[{"38016", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"32768", " ", "ln2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"992", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5952", " ", "z5"}], "-", 
       RowBox[{"19840", " ", "ln2", " ", "z5"}], "-", 
       RowBox[{"7120", " ", "z2", " ", "z5"}], "+", 
       RowBox[{"34860", " ", "z7"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["54956032", "243"]}], "+", 
       RowBox[{"212992", " ", "H31"}], "-", 
       RowBox[{"65536", " ", "H311"}], "-", 
       RowBox[{"196608", " ", "H3111"}], "+", 
       FractionBox[
        RowBox[{"1589248", " ", "H331"}], "17"], "-", 
       FractionBox[
        RowBox[{"286720", " ", "H51"}], "3"], "-", 
       FractionBox[
        RowBox[{"5357568", " ", "H511"}], "17"], "+", 
       FractionBox[
        RowBox[{"3358720", " ", "H53"}], "171"], "-", 
       FractionBox[
        RowBox[{"12707840", " ", "H71"}], "57"], "+", 
       RowBox[{"65536", " ", "H31", " ", "ln2"}], "+", 
       RowBox[{"196608", " ", "H311", " ", "ln2"}], "-", 
       RowBox[{"245760", " ", "H51", " ", "ln2"}], "-", 
       RowBox[{"98304", " ", "H31", " ", 
        SuperscriptBox["ln2", "2"]}], "+", 
       FractionBox[
        RowBox[{"11159552", " ", "z2"}], "27"], "-", 
       FractionBox[
        RowBox[{"401408", " ", "H31", " ", "z2"}], "3"], "+", 
       RowBox[{"565248", " ", "H311", " ", "z2"}], "+", 
       RowBox[{"10240", " ", "H51", " ", "z2"}], "-", 
       RowBox[{"278528", " ", "ln2", " ", "z2"}], "+", 
       RowBox[{"106496", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"32768", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "3"], "-", 
       RowBox[{"8192", " ", 
        SuperscriptBox["ln2", "4"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"8532992", " ", 
         SuperscriptBox["z2", "2"]}], "45"], "+", 
       FractionBox[
        RowBox[{"29696", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "-", 
       FractionBox[
        RowBox[{"2136064", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "15"], "-", 
       FractionBox[
        RowBox[{"227328", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"135168", " ", 
        SuperscriptBox["ln2", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"54692992", " ", 
         SuperscriptBox["z2", "3"]}], "315"], "+", 
       FractionBox[
        RowBox[{"6177792", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"947712", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "5"], "-", 
       FractionBox[
        RowBox[{"917102848", " ", 
         SuperscriptBox["z2", "4"]}], "9975"], "+", 
       FractionBox[
        RowBox[{"918336", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "7"], "-", 
       FractionBox[
        RowBox[{"11002416", " ", 
         SuperscriptBox["z2", "5"]}], "275"], "+", 
       FractionBox[
        RowBox[{"15569920", " ", "z3"}], "27"], "-", 
       RowBox[{"235520", " ", "H31", " ", "z3"}], "-", 
       RowBox[{"372736", " ", "ln2", " ", "z3"}], "-", 
       RowBox[{"57344", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "+", 
       RowBox[{"57344", " ", 
        SuperscriptBox["ln2", "3"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"1138432", " ", "z2", " ", "z3"}], "9"], "+", 
       FractionBox[
        RowBox[{"1495040", " ", "ln2", " ", "z2", " ", "z3"}], "3"], "-", 
       RowBox[{"688128", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "+", 
       FractionBox[
        RowBox[{"9522816", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "85"], "+", 
       RowBox[{
        FractionBox["620032", "5"], " ", "ln2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"125088", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "35"], "-", 
       FractionBox[
        RowBox[{"705280", " ", 
         SuperscriptBox["z3", "2"]}], "3"], "+", 
       RowBox[{"636928", " ", "ln2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"124672", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       FractionBox[
        RowBox[{"1760896", " ", "z5"}], "9"], "+", 
       FractionBox[
        RowBox[{"1735168", " ", "ln2", " ", "z5"}], "3"], "+", 
       RowBox[{"238080", " ", 
        SuperscriptBox["ln2", "2"], " ", "z5"}], "-", 
       FractionBox[
        RowBox[{"20301152", " ", "z2", " ", "z5"}], "17"], "+", 
       RowBox[{"496640", " ", "ln2", " ", "z2", " ", "z5"}], "-", 
       FractionBox[
        RowBox[{"80792", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "5"], "-", 
       FractionBox[
        RowBox[{"2099680", " ", "z3", " ", "z5"}], "19"], "+", 
       FractionBox[
        RowBox[{"8888248", " ", "z7"}], "17"], "-", 
       RowBox[{"142240", " ", "ln2", " ", "z7"}], "+", 
       RowBox[{"67340", " ", "z2", " ", "z7"}], "-", 
       RowBox[{"335664", " ", "z9"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.644641486776903*^9, 3.644641496111726*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "2"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.6446442745085382`*^9, 3.6446442748601*^9}, {
  3.650691283346685*^9, 3.650691283650172*^9}, {3.654237040460514*^9, 
  3.654237041405766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   SuperscriptBox["h", "2"]}], "-", 
  RowBox[{
  "36.985611736238289650225309333003069694169865085975466666666666666666666666\
66673`49.363912823604274", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "271.23448178212533947730980729951911379305542245561248691564651337603027923\
259663`48.409837553573766", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "2562.5191025525588606189169111398307647878655754907416956873728277651465249\
8520038`47.946074899616306", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "28298.534910650070271746331533563749312658984805358519266188830307808214247\
16719635`47.56519881049439", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "340712.54221449348375936180935961484770206384970564254953490910005381346188\
916626417`47.15117845851625", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.644644270999045*^9, 3.644644275517538*^9}, 
   3.650691284386463*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=1 , S=3 ", "Subsubsection",
 CellChangeTimes->{{3.642498350747074*^9, 3.6424983572029448`*^9}, 
   3.650691654083104*^9}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.64464156531806*^9, 3.644641569796191*^9}, {
  3.650690888876617*^9, 3.650690888972425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "3"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["h", "2"]}], "3"], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["224", "45"]}], "-", 
       FractionBox[
        RowBox[{"64", " ", "z2"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["590944", "1215"]}], "+", 
       FractionBox[
        RowBox[{"48448", " ", "z2"}], "135"], "-", 
       FractionBox[
        RowBox[{"2048", " ", "ln2", " ", "z2"}], "3"], "+", 
       FractionBox[
        RowBox[{"672", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"512", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1942407808", "273375"], "-", 
       FractionBox[
        RowBox[{"65536", " ", "H31"}], "9"], "+", 
       FractionBox[
        RowBox[{"10672576", " ", "z2"}], "6075"], "-", 
       FractionBox[
        RowBox[{"45056", " ", "ln2", " ", "z2"}], "135"], "-", 
       FractionBox[
        RowBox[{"32768", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "9"], "-", 
       FractionBox[
        RowBox[{"2647232", " ", 
         SuperscriptBox["z2", "2"]}], "675"], "+", 
       FractionBox[
        RowBox[{"10240", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"32896", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"2658304", " ", "z3"}], "405"], "+", 
       FractionBox[
        RowBox[{"114688", " ", "ln2", " ", "z3"}], "9"], "+", 
       RowBox[{"1536", " ", "z2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"56320", " ", "z5"}], "9"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["120770432", "2460375"], "-", 
       FractionBox[
        RowBox[{"65536", " ", "H31"}], "405"], "+", 
       FractionBox[
        RowBox[{"2097152", " ", "H311"}], "27"], "+", 
       FractionBox[
        RowBox[{"655360", " ", "H51"}], "27"], "-", 
       FractionBox[
        RowBox[{"2097152", " ", "H31", " ", "ln2"}], "27"], "-", 
       FractionBox[
        RowBox[{"49141591808", " ", "z2"}], "273375"], "-", 
       FractionBox[
        RowBox[{"65536", " ", "H31", " ", "z2"}], "27"], "+", 
       FractionBox[
        RowBox[{"680585216", " ", "ln2", " ", "z2"}], "6075"], "-", 
       FractionBox[
        RowBox[{"32768", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "405"], "-", 
       FractionBox[
        RowBox[{"1048576", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "81"], "+", 
       FractionBox[
        RowBox[{"359442944", " ", 
         SuperscriptBox["z2", "2"]}], "6075"], "-", 
       FractionBox[
        RowBox[{"16474112", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "135"], "+", 
       FractionBox[
        RowBox[{"425984", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "9"], "+", 
       FractionBox[
        RowBox[{"135538624", " ", 
         SuperscriptBox["z2", "3"]}], "4725"], "-", 
       FractionBox[
        RowBox[{"139264", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "5"], "+", 
       FractionBox[
        RowBox[{"3647264", " ", 
         SuperscriptBox["z2", "4"]}], "525"], "-", 
       FractionBox[
        RowBox[{"1498115584", " ", "z3"}], "18225"], "+", 
       FractionBox[
        RowBox[{"114688", " ", "ln2", " ", "z3"}], "405"], "+", 
       FractionBox[
        RowBox[{"1835008", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "27"], "+", 
       FractionBox[
        RowBox[{"57253376", " ", "z2", " ", "z3"}], "405"], "-", 
       FractionBox[
        RowBox[{"2097152", " ", "ln2", " ", "z2", " ", "z3"}], "27"], "-", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "9"], "-", 
       FractionBox[
        RowBox[{"63488", " ", 
         SuperscriptBox["z3", "2"]}], "27"], "+", 
       FractionBox[
        RowBox[{"274688", " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"1269760", " ", "ln2", " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"113920", " ", "z2", " ", "z5"}], "9"], "+", 
       FractionBox[
        RowBox[{"185920", " ", "z7"}], "3"]}], ")"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["374791720035328", "184528125"]}], "+", 
       FractionBox[
        RowBox[{"27860271104", " ", "H31"}], "18225"], "-", 
       FractionBox[
        RowBox[{"8388608", " ", "H311"}], "243"], "-", 
       FractionBox[
        RowBox[{"67108864", " ", "H3111"}], "81"], "+", 
       FractionBox[
        RowBox[{"406847488", " ", "H331"}], "1377"], "-", 
       FractionBox[
        RowBox[{"10878976", " ", "H51"}], "81"], "-", 
       FractionBox[
        RowBox[{"457179136", " ", "H511"}], "459"], "+", 
       FractionBox[
        RowBox[{"214958080", " ", "H53"}], "4617"], "-", 
       FractionBox[
        RowBox[{"813301760", " ", "H71"}], "1539"], "+", 
       FractionBox[
        RowBox[{"8388608", " ", "H31", " ", "ln2"}], "243"], "+", 
       FractionBox[
        RowBox[{"67108864", " ", "H311", " ", "ln2"}], "81"], "-", 
       FractionBox[
        RowBox[{"20971520", " ", "H51", " ", "ln2"}], "27"], "-", 
       FractionBox[
        RowBox[{"33554432", " ", "H31", " ", 
         SuperscriptBox["ln2", "2"]}], "81"], "+", 
       FractionBox[
        RowBox[{"40892752717568", " ", "z2"}], "12301875"], "-", 
       FractionBox[
        RowBox[{"6160384", " ", "H31", " ", "z2"}], "9"], "+", 
       FractionBox[
        RowBox[{"48234496", " ", "H311", " ", "z2"}], "27"], "+", 
       FractionBox[
        RowBox[{"655360", " ", "H51", " ", "z2"}], "27"], "-", 
       FractionBox[
        RowBox[{"4498558976", " ", "ln2", " ", "z2"}], "2025"], "+", 
       FractionBox[
        RowBox[{"13930135552", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "18225"], "+", 
       FractionBox[
        RowBox[{"4194304", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "729"], "-", 
       FractionBox[
        RowBox[{"8388608", " ", 
         SuperscriptBox["ln2", "4"], " ", "z2"}], "243"], "+", 
       FractionBox[
        RowBox[{"1658386856576", " ", 
         SuperscriptBox["z2", "2"]}], "1366875"], "+", 
       FractionBox[
        RowBox[{"1900544", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "135"], "-", 
       FractionBox[
        RowBox[{"293107712", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "405"], "-", 
       FractionBox[
        RowBox[{"154566656", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "405"], "+", 
       FractionBox[
        RowBox[{"11534336", " ", 
         SuperscriptBox["ln2", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "27"], "-", 
       FractionBox[
        RowBox[{"86599888064", " ", 
         SuperscriptBox["z2", "3"]}], "91125"], "+", 
       FractionBox[
        RowBox[{"3317405696", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "4725"], "-", 
       FractionBox[
        RowBox[{"20217856", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "45"], "-", 
       FractionBox[
        RowBox[{"1851499552", " ", 
         SuperscriptBox["z2", "4"]}], "7125"], "+", 
       FractionBox[
        RowBox[{"4897792", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "21"], "-", 
       FractionBox[
        RowBox[{"14669888", " ", 
         SuperscriptBox["z2", "5"]}], "275"], "+", 
       FractionBox[
        RowBox[{"746927464448", " ", "z3"}], "164025"], "-", 
       FractionBox[
        RowBox[{"60293120", " ", "H31", " ", "z3"}], "81"], "-", 
       FractionBox[
        RowBox[{"48755474432", " ", "ln2", " ", "z3"}], "18225"], "-", 
       FractionBox[
        RowBox[{"7340032", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "243"], "+", 
       FractionBox[
        RowBox[{"58720256", " ", 
         SuperscriptBox["ln2", "3"], " ", "z3"}], "243"], "-", 
       FractionBox[
        RowBox[{"1555214848", " ", "z2", " ", "z3"}], "1215"], "+", 
       FractionBox[
        RowBox[{"1168703488", " ", "ln2", " ", "z2", " ", "z3"}], "405"], "-", 
       RowBox[{
        FractionBox["58720256", "27"], " ", 
        SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "+", 
       FractionBox[
        RowBox[{"3290723072", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "11475"], "+", 
       RowBox[{
        FractionBox["39682048", "135"], " ", "ln2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"667136", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "105"], "-", 
       FractionBox[
        RowBox[{"1729196032", " ", 
         SuperscriptBox["z3", "2"]}], "1215"], "+", 
       FractionBox[
        RowBox[{"163053568", " ", "ln2", " ", 
         SuperscriptBox["z3", "2"]}], "81"], "+", 
       FractionBox[
        RowBox[{"7979008", " ", "z2", " ", 
         SuperscriptBox["z3", "2"]}], "27"], "-", 
       FractionBox[
        RowBox[{"501653504", " ", "z5"}], "405"], "+", 
       FractionBox[
        RowBox[{"51765248", " ", "ln2", " ", "z5"}], "27"], "+", 
       FractionBox[
        RowBox[{"20316160", " ", 
         SuperscriptBox["ln2", "2"], " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"5592291328", " ", "z2", " ", "z5"}], "1377"], "+", 
       FractionBox[
        RowBox[{"31784960", " ", "ln2", " ", "z2", " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"1292672", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "45"], "-", 
       FractionBox[
        RowBox[{"134379520", " ", "z3", " ", "z5"}], "513"], "+", 
       FractionBox[
        RowBox[{"2609730080", " ", "z7"}], "1377"], "-", 
       FractionBox[
        RowBox[{"9103360", " ", "ln2", " ", "z7"}], "27"], "+", 
       FractionBox[
        RowBox[{"1077440", " ", "z2", " ", "z7"}], "9"], "-", 
       RowBox[{"596736", " ", "z9"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.64464153011985*^9, 3.6446415592769814`*^9}, {
  3.650690894750839*^9, 3.650690921286231*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "3"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{
  3.644644283228221*^9, {3.650691332322423*^9, 3.650691332865293*^9}, {
   3.6542370231262293`*^9, 3.6542370279249897`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["h", "2"]}], "3"], "-", 
  RowBox[{
  "40.069704537206608422522634666226315147782042336856177777777777777777777777\
77786`49.27375742081425", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "304.70042554741855699933092698715605703117918440492101397464582145193335477\
157162`48.20545902974999", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "3019.4275180284429920195651815790164846204778192721147492421481546517101967\
9401061`47.69109566207733", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "33855.814069821222627619769971016537255295177831271914286583356315362057909\
50101362`47.17600811089695", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "408282.67429751765949589097546871082607639732613769826709672358521265967354\
043874223`46.65829677686031", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{3.644644284278183*^9, 3.650690948181486*^9, 
  3.650691333780672*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=1 , S=4 ", "Subsubsection",
 CellChangeTimes->{{3.642498350747074*^9, 3.6424983572029448`*^9}, {
   3.6425000564776897`*^9, 3.642500056556563*^9}, 3.650691654876045*^9}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.644641691027771*^9, 3.644641697931983*^9}, 
   3.650690968860879*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "4"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["h", "2"]}], "3"], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3872", "315"]}], "-", 
       FractionBox[
        RowBox[{"64", " ", "z2"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1033504", "8505"]}], "+", 
       FractionBox[
        RowBox[{"151744", " ", "z2"}], "945"], "-", 
       FractionBox[
        RowBox[{"2048", " ", "ln2", " ", "z2"}], "3"], "+", 
       FractionBox[
        RowBox[{"672", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       RowBox[{"512", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["47947882624", "93767625"], "-", 
       FractionBox[
        RowBox[{"65536", " ", "H31"}], "9"], "+", 
       FractionBox[
        RowBox[{"781130944", " ", "z2"}], "297675"], "-", 
       FractionBox[
        RowBox[{"2428928", " ", "ln2", " ", "z2"}], "945"], "-", 
       FractionBox[
        RowBox[{"32768", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "9"], "-", 
       FractionBox[
        RowBox[{"13464896", " ", 
         SuperscriptBox["z2", "2"]}], "4725"], "+", 
       FractionBox[
        RowBox[{"10240", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"32896", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"7831552", " ", "z3"}], "2835"], "+", 
       FractionBox[
        RowBox[{"114688", " ", "ln2", " ", "z3"}], "9"], "+", 
       RowBox[{"1536", " ", "z2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"56320", " ", "z5"}], "9"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["33039095808128", "843908625"], "-", 
       FractionBox[
        RowBox[{"53936128", " ", "H31"}], "2835"], "+", 
       FractionBox[
        RowBox[{"655360", " ", "H51"}], "27"], "+", 
       RowBox[{"216", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["82784264", "893025"], "-", 
          FractionBox[
           RowBox[{"17408", " ", "ln2"}], "135"]}], ")"}], " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       FractionBox[
        RowBox[{"3647264", " ", 
         SuperscriptBox["z2", "4"]}], "525"], "+", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3122659", "-", 
           RowBox[{"11651220", " ", "ln2"}], "+", 
           RowBox[{"6879600", " ", 
            SuperscriptBox["ln2", "2"]}], "-", 
           RowBox[{"33075", " ", "z3"}]}], ")"}]}], "297675"], "-", 
       FractionBox[
        RowBox[{"62265028096", " ", "z3"}], "893025"], "+", 
       FractionBox[
        RowBox[{"13484032", " ", "ln2", " ", "z3"}], "405"], "+", 
       FractionBox[
        RowBox[{"262144", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "9"], "-", 
       FractionBox[
        RowBox[{"63488", " ", 
         SuperscriptBox["z3", "2"]}], "27"], "+", 
       RowBox[{
        FractionBox["2097152", "27"], " ", 
        RowBox[{"(", 
         RowBox[{"H311", "-", 
          RowBox[{"H31", " ", "ln2"}], "-", 
          FractionBox[
           RowBox[{"3", " ", "ln2", " ", 
            SuperscriptBox["z2", "2"]}], "20"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["ln2", "2"], " ", "z3"}], "2"], "+", 
          FractionBox[
           RowBox[{"15", " ", "z2", " ", "z3"}], "8"], "-", 
          FractionBox[
           RowBox[{"245", " ", "z5"}], "64"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"55678720", " ", "z5"}], "189"], "-", 
       FractionBox[
        RowBox[{"1269760", " ", "ln2", " ", "z5"}], "27"], "-", 
       RowBox[{
        FractionBox["1", "93767625"], 
        RowBox[{"256", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"35475514799", "+", 
           RowBox[{"889056000", " ", "H31"}], "+", 
           RowBox[{"3484252800", " ", 
            SuperscriptBox["ln2", "2"]}], "+", 
           RowBox[{"4741632000", " ", 
            SuperscriptBox["ln2", "3"]}], "+", 
           RowBox[{"11395726650", " ", "z3"}], "+", 
           RowBox[{"2520", " ", "ln2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9125533"}], "+", 
              RowBox[{"11289600", " ", "z3"}]}], ")"}]}], "+", 
           RowBox[{"4636288125", " ", "z5"}]}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{"185920", " ", "z7"}], "3"]}], ")"}]}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3000282697567956224", "3101364196875"]}], "+", 
       FractionBox[
        RowBox[{"700346925056", " ", "H31"}], "893025"], "+", 
       FractionBox[
        RowBox[{"192937984", " ", "H311"}], "1701"], "-", 
       FractionBox[
        RowBox[{"67108864", " ", "H3111"}], "81"], "+", 
       FractionBox[
        RowBox[{"406847488", " ", "H331"}], "1377"], "-", 
       FractionBox[
        RowBox[{"28966912", " ", "H51"}], "63"], "-", 
       FractionBox[
        RowBox[{"457179136", " ", "H511"}], "459"], "+", 
       FractionBox[
        RowBox[{"214958080", " ", "H53"}], "4617"], "-", 
       FractionBox[
        RowBox[{"813301760", " ", "H71"}], "1539"], "-", 
       FractionBox[
        RowBox[{"192937984", " ", "H31", " ", "ln2"}], "1701"], "+", 
       FractionBox[
        RowBox[{"67108864", " ", "H311", " ", "ln2"}], "81"], "-", 
       FractionBox[
        RowBox[{"20971520", " ", "H51", " ", "ln2"}], "27"], "-", 
       FractionBox[
        RowBox[{"33554432", " ", "H31", " ", 
         SuperscriptBox["ln2", "2"]}], "81"], "+", 
       FractionBox[
        RowBox[{"32483163694522112", " ", "z2"}], "29536801875"], "-", 
       FractionBox[
        RowBox[{"282198016", " ", "H31", " ", "z2"}], "567"], "+", 
       FractionBox[
        RowBox[{"48234496", " ", "H311", " ", "z2"}], "27"], "+", 
       FractionBox[
        RowBox[{"655360", " ", "H51", " ", "z2"}], "27"], "-", 
       FractionBox[
        RowBox[{"1965840216064", " ", "ln2", " ", "z2"}], "3472875"], "+", 
       FractionBox[
        RowBox[{"350173462528", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "893025"], "-", 
       FractionBox[
        RowBox[{"96468992", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "5103"], "-", 
       FractionBox[
        RowBox[{"8388608", " ", 
         SuperscriptBox["ln2", "4"], " ", "z2"}], "243"], "+", 
       FractionBox[
        RowBox[{"384994981674368", " ", 
         SuperscriptBox["z2", "2"]}], "468838125"], "+", 
       FractionBox[
        RowBox[{"1900544", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "135"], "-", 
       FractionBox[
        RowBox[{"529934336", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "567"], "+", 
       FractionBox[
        RowBox[{"59342848", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "405"], "+", 
       FractionBox[
        RowBox[{"11534336", " ", 
         SuperscriptBox["ln2", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "27"], "-", 
       FractionBox[
        RowBox[{"3051400120256", " ", 
         SuperscriptBox["z2", "3"]}], "4465125"], "+", 
       FractionBox[
        RowBox[{"280635392", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "675"], "-", 
       FractionBox[
        RowBox[{"20217856", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "45"], "-", 
       FractionBox[
        RowBox[{"196938060896", " ", 
         SuperscriptBox["z2", "4"]}], "1047375"], "+", 
       FractionBox[
        RowBox[{"4897792", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "21"], "-", 
       FractionBox[
        RowBox[{"14669888", " ", 
         SuperscriptBox["z2", "5"]}], "275"], "+", 
       FractionBox[
        RowBox[{"4679868846080", " ", "z3"}], "2250423"], "-", 
       FractionBox[
        RowBox[{"60293120", " ", "H31", " ", "z3"}], "81"], "-", 
       FractionBox[
        RowBox[{"175086731264", " ", "ln2", " ", "z3"}], "127575"], "+", 
       FractionBox[
        RowBox[{"24117248", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "243"], "+", 
       FractionBox[
        RowBox[{"58720256", " ", 
         SuperscriptBox["ln2", "3"], " ", "z3"}], "243"], "+", 
       FractionBox[
        RowBox[{"1768881664", " ", "z2", " ", "z3"}], "11907"], "+", 
       FractionBox[
        RowBox[{"51970048", " ", "ln2", " ", "z2", " ", "z3"}], "45"], "-", 
       RowBox[{
        FractionBox["58720256", "27"], " ", 
        SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "+", 
       FractionBox[
        RowBox[{"10721353472", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "26775"], "+", 
       RowBox[{
        FractionBox["39682048", "135"], " ", "ln2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"667136", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "105"], "-", 
       FractionBox[
        RowBox[{"6022598656", " ", 
         SuperscriptBox["z3", "2"]}], "8505"], "+", 
       FractionBox[
        RowBox[{"163053568", " ", "ln2", " ", 
         SuperscriptBox["z3", "2"]}], "81"], "+", 
       FractionBox[
        RowBox[{"7979008", " ", "z2", " ", 
         SuperscriptBox["z3", "2"]}], "27"], "-", 
       FractionBox[
        RowBox[{"8430410752", " ", "z5"}], "6615"], "+", 
       FractionBox[
        RowBox[{"1444634624", " ", "ln2", " ", "z5"}], "567"], "+", 
       FractionBox[
        RowBox[{"20316160", " ", 
         SuperscriptBox["ln2", "2"], " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"35476572160", " ", "z2", " ", "z5"}], "9639"], "+", 
       FractionBox[
        RowBox[{"31784960", " ", "ln2", " ", "z2", " ", "z5"}], "27"], "-", 
       FractionBox[
        RowBox[{"1292672", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "45"], "-", 
       FractionBox[
        RowBox[{"134379520", " ", "z3", " ", "z5"}], "513"], "+", 
       FractionBox[
        RowBox[{"2437377824", " ", "z7"}], "1377"], "-", 
       FractionBox[
        RowBox[{"9103360", " ", "ln2", " ", "z7"}], "27"], "+", 
       FractionBox[
        RowBox[{"1077440", " ", "z2", " ", "z7"}], "9"], "-", 
       RowBox[{"596736", " ", "z9"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.644641625078545*^9, 3.644641633980304*^9}, {
  3.650691065996909*^9, 3.650691067280829*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "4"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.6446442926572733`*^9, 3.644644296819927*^9}, {
  3.650691294898871*^9, 3.650691295201754*^9}, {3.654237006299901*^9, 
  3.6542370081012297`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["h", "2"]}], "3"], "-", 
  RowBox[{
  "47.383990251492322708236920380512029433496328051141892063492063492063492063\
49215`49.34657291101945", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "343.36904848764129239604469463287180420071979122649632374536892550837074454\
229398`48.305256898171066", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "3266.5156729780845465451922996139424230670221382683424380901547918569671122\
7097055`47.7585868129953", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "36262.095733347145986713780316922024232013170044131119497920264961740465911\
16749311`47.29167211036812", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "436577.79410663649397805502036064997590369768501738996750585897601009213112\
849745055`46.811939985888756", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.644644293915443*^9, 3.644644297418603*^9}, 
   3.6506911118482018`*^9, 3.650691296196426*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=1 , S=5", "Subsubsection",
 CellChangeTimes->{{3.6438857552543697`*^9, 3.6438857595684595`*^9}, 
   3.650691655618964*^9, 3.656350205145212*^9}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.644641809469544*^9, 3.64464181455906*^9}, 
   3.65069113694048*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "5"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"184", " ", 
      SuperscriptBox["h", "2"]}], "15"], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["34336", "4725"]}], "-", 
       FractionBox[
        RowBox[{"368", " ", "z2"}], "15"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["749207584", "1771875"]}], "+", 
       FractionBox[
        RowBox[{"185824", " ", "z2"}], "525"], "-", 
       FractionBox[
        RowBox[{"67712", " ", "ln2", " ", "z2"}], "75"], "+", 
       FractionBox[
        RowBox[{"3864", " ", 
         SuperscriptBox["z2", "2"]}], "25"], "+", 
       FractionBox[
        RowBox[{"16928", " ", "z3"}], "25"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["836195878255936", "175814296875"], "-", 
       FractionBox[
        RowBox[{"12459008", " ", "H31"}], "1125"], "+", 
       FractionBox[
        RowBox[{"170661952576", " ", "z2"}], "37209375"], "-", 
       FractionBox[
        RowBox[{"447705856", " ", "ln2", " ", "z2"}], "118125"], "-", 
       FractionBox[
        RowBox[{"6229504", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "1125"], "-", 
       FractionBox[
        RowBox[{"194259488", " ", 
         SuperscriptBox["z2", "2"]}], "39375"], "+", 
       FractionBox[
        RowBox[{"67712", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "15"], "-", 
       FractionBox[
        RowBox[{"189152", " ", 
         SuperscriptBox["z2", "3"]}], "175"], "-", 
       FractionBox[
        RowBox[{"2384244032", " ", "z3"}], "354375"], "+", 
       FractionBox[
        RowBox[{"21803264", " ", "ln2", " ", "z3"}], "1125"], "+", 
       FractionBox[
        RowBox[{"50784", " ", "z2", " ", "z3"}], "25"], "-", 
       FractionBox[
        RowBox[{"372416", " ", "z5"}], "45"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["2088155981087700224", "39558216796875"], "-", 
       FractionBox[
        RowBox[{"23584360448", " ", "H31"}], "590625"], "+", 
       FractionBox[
        RowBox[{"2292457472", " ", "H311"}], "16875"], "+", 
       FractionBox[
        RowBox[{"24918016", " ", "H51"}], "675"], "-", 
       FractionBox[
        RowBox[{"2292457472", " ", "H31", " ", "ln2"}], "16875"], "-", 
       FractionBox[
        RowBox[{"2918540874170752", " ", "z2"}], "11720953125"], "-", 
       FractionBox[
        RowBox[{"12459008", " ", "H31", " ", "z2"}], "3375"], "+", 
       FractionBox[
        RowBox[{"5603942864896", " ", "ln2", " ", "z2"}], "37209375"], "-", 
       FractionBox[
        RowBox[{"11792180224", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "590625"], "-", 
       FractionBox[
        RowBox[{"1146228736", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "50625"], "+", 
       FractionBox[
        RowBox[{"2708035947136", " ", 
         SuperscriptBox["z2", "2"]}], "37209375"], "-", 
       FractionBox[
        RowBox[{"15071707904", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "84375"], "+", 
       FractionBox[
        RowBox[{"80983552", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "1125"], "+", 
       FractionBox[
        RowBox[{"29266226848", " ", 
         SuperscriptBox["z2", "3"]}], "826875"], "-", 
       FractionBox[
        RowBox[{"4604416", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "125"], "+", 
       FractionBox[
        RowBox[{"20971768", " ", 
         SuperscriptBox["z2", "4"]}], "2625"], "-", 
       FractionBox[
        RowBox[{"17566451661824", " ", "z3"}], "111628125"], "+", 
       FractionBox[
        RowBox[{"5896090112", " ", "ln2", " ", "z3"}], "84375"], "+", 
       FractionBox[
        RowBox[{"2005900288", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "16875"], "+", 
       FractionBox[
        RowBox[{"78352614016", " ", "z2", " ", "z3"}], "354375"], "-", 
       FractionBox[
        RowBox[{"398688256", " ", "ln2", " ", "z2", " ", "z3"}], "3375"], "-", 
       FractionBox[
        RowBox[{"67712", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "225"], "-", 
       FractionBox[
        RowBox[{"12069664", " ", 
         SuperscriptBox["z3", "2"]}], "3375"], "-", 
       FractionBox[
        RowBox[{"160454624", " ", "z5"}], "39375"], "-", 
       FractionBox[
        RowBox[{"48278656", " ", "ln2", " ", "z5"}], "675"], "-", 
       FractionBox[
        RowBox[{"753296", " ", "z2", " ", "z5"}], "45"], "+", 
       FractionBox[
        RowBox[{"1229396", " ", "z7"}], "15"]}], ")"}]}], "+", " ", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3411735292310373742232704", "1308388020556640625"]}], 
       "+", 
       FractionBox[
        RowBox[{"6297826799546368", " ", "H31"}], "2790703125"], "+", 
       FractionBox[
        RowBox[{"10879604473856", " ", "H311"}], "26578125"], "-", 
       FractionBox[
        RowBox[{"421812174848", " ", "H3111"}], "253125"], "+", 
       FractionBox[
        RowBox[{"444736749568", " ", "H331"}], "860625"], "-", 
       FractionBox[
        RowBox[{"660914622464", " ", "H51"}], "1063125"], "-", 
       FractionBox[
        RowBox[{"499755728896", " ", "H511"}], "286875"], "+", 
       FractionBox[
        RowBox[{"8173109248", " ", "H53"}], "115425"], "-", 
       FractionBox[
        RowBox[{"30923257856", " ", "H71"}], "38475"], "-", 
       FractionBox[
        RowBox[{"10879604473856", " ", "H31", " ", "ln2"}], "26578125"], "+", 
       
       FractionBox[
        RowBox[{"421812174848", " ", "H311", " ", "ln2"}], "253125"], "-", 
       FractionBox[
        RowBox[{"4584914944", " ", "H51", " ", "ln2"}], "3375"], "-", 
       FractionBox[
        RowBox[{"210906087424", " ", "H31", " ", 
         SuperscriptBox["ln2", "2"]}], "253125"], "+", 
       FractionBox[
        RowBox[{"1023855641619725760512", " ", "z2"}], "276907517578125"], 
       "-", 
       FractionBox[
        RowBox[{"1244215042048", " ", "H31", " ", "z2"}], "1063125"], "+", 
       FractionBox[
        RowBox[{"52726521856", " ", "H311", " ", "z2"}], "16875"], "+", 
       FractionBox[
        RowBox[{"24918016", " ", "H51", " ", "z2"}], "675"], "-", 
       FractionBox[
        RowBox[{"281215702312475648", " ", "ln2", " ", "z2"}], 
        "125581640625"], "+", 
       FractionBox[
        RowBox[{"3148913399773184", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "2790703125"], "-", 
       FractionBox[
        RowBox[{"5439802236928", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "79734375"], "-", 
       FractionBox[
        RowBox[{"52726521856", " ", 
         SuperscriptBox["ln2", "4"], " ", "z2"}], "759375"], "+", 
       FractionBox[
        RowBox[{"1910587727841099008", " ", 
         SuperscriptBox["z2", "2"]}], "879071484375"], "+", 
       FractionBox[
        RowBox[{"361311232", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "16875"], "-", 
       FractionBox[
        RowBox[{"88455385713664", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "44296875"], "-", 
       FractionBox[
        RowBox[{"72502217728", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "1265625"], "+", 
       FractionBox[
        RowBox[{"12608516096", " ", 
         SuperscriptBox["ln2", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "16875"], "-", 
       FractionBox[
        RowBox[{"901532959736512", " ", 
         SuperscriptBox["z2", "3"]}], "558140625"], "+", 
       FractionBox[
        RowBox[{"107098780928", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "118125"], "-", 
       FractionBox[
        RowBox[{"3843603968", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "5625"], "-", 
       FractionBox[
        RowBox[{"25720114542928", " ", 
         SuperscriptBox["z2", "4"]}], "78553125"], "+", 
       FractionBox[
        RowBox[{"161933248", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "525"], "-", 
       FractionBox[
        RowBox[{"84351856", " ", 
         SuperscriptBox["z2", "5"]}], "1375"], "+", 
       FractionBox[
        RowBox[{"16949657427521671424", " ", "z3"}], "2637214453125"], "-", 
       FractionBox[
        RowBox[{"13181630464", " ", "H31", " ", "z3"}], "10125"], "-", 
       FractionBox[
        RowBox[{"1574456699886592", " ", "ln2", " ", "z3"}], "398671875"], 
       "+", 
       FractionBox[
        RowBox[{"1359950559232", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "3796875"], "+", 
       FractionBox[
        RowBox[{"369085652992", " ", 
         SuperscriptBox["ln2", "3"], " ", "z3"}], "759375"], "-", 
       FractionBox[
        RowBox[{"367371382936448", " ", "z2", " ", "z3"}], "558140625"], "+", 
       
       FractionBox[
        RowBox[{"2708499501056", " ", "ln2", " ", "z2", " ", "z3"}], 
        "759375"], "-", 
       FractionBox[
        RowBox[{"64188809216", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "16875"], "+", 
       FractionBox[
        RowBox[{"6244073373184", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "10040625"], "+", 
       FractionBox[
        RowBox[{"7543929344", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "16875"], "-", 
       FractionBox[
        RowBox[{"22057184", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "2625"], "-", 
       FractionBox[
        RowBox[{"10586936281856", " ", 
         SuperscriptBox["z3", "2"]}], "5315625"], "+", 
       FractionBox[
        RowBox[{"178238568448", " ", "ln2", " ", 
         SuperscriptBox["z3", "2"]}], "50625"], "+", 
       FractionBox[
        RowBox[{"1516884224", " ", "z2", " ", 
         SuperscriptBox["z3", "2"]}], "3375"], "-", 
       FractionBox[
        RowBox[{"352399174213952", " ", "z5"}], "111628125"], "+", 
       FractionBox[
        RowBox[{"24118721748736", " ", "ln2", " ", "z5"}], "5315625"], "+", 
       FractionBox[
        RowBox[{"4441636352", " ", 
         SuperscriptBox["ln2", "2"], " ", "z5"}], "3375"], "-", 
       FractionBox[
        RowBox[{"40503273496864", " ", "z2", " ", "z5"}], "6024375"], "+", 
       FractionBox[
        RowBox[{"1208523776", " ", "ln2", " ", "z2", " ", "z5"}], "675"], "-", 
       FractionBox[
        RowBox[{"42738968", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "1125"], "-", 
       FractionBox[
        RowBox[{"5109361312", " ", "z3", " ", "z5"}], "12825"], "+", 
       FractionBox[
        RowBox[{"2808063490448", " ", "z7"}], "860625"], "-", 
       FractionBox[
        RowBox[{"346126816", " ", "ln2", " ", "z7"}], "675"], "+", 
       FractionBox[
        RowBox[{"7124572", " ", "z2", " ", "z7"}], "45"], "-", 
       FractionBox[
        RowBox[{"19729584", " ", "z9"}], "25"]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.644641762686901*^9, 3.644641778213419*^9}, 
   3.650691308818131*^9, {3.650691362572443*^9, 3.650691363015414*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "5"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{
  3.644644307151453*^9, 3.650691257905895*^9, {3.654236979323806*^9, 
   3.654236980300764*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"184", " ", 
    SuperscriptBox["h", "2"]}], "15"], "-", 
  RowBox[{
  "47.622594080221462119763463728594124853811782549818466878306878306878306878\
30697`49.288056488822754", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "362.15227729639230189531647463929263142079275545512682223678538277525090330\
48673`48.19455540193262", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "3567.2640279482850264800962184786975312545459348912871767126196457344265634\
2372557`47.62321545188294", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "39877.932884717719443575693664843928266697690878936651520956027367702030721\
38870144`47.085744951840674", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "480166.22174271610448906523359291296408687921440284818868515773506882725672\
528158918`46.54966834360278", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.6446443081408978`*^9, 3.6446443137107286`*^9}, 
   3.650691258698619*^9, 3.650691366417306*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["L=1 , S=6", "Subsubsection",
 CellChangeTimes->{{3.644152355508424*^9, 3.6441523590109215`*^9}, 
   3.650691656364462*^9, 3.656350207424834*^9}],

Cell["12 loops result:", "Text",
 CellChangeTimes->{{3.64464205456573*^9, 3.6446420587953987`*^9}, 
   3.6506915195417356`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "6"}]], "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"184", " ", 
      SuperscriptBox["h", "2"]}], "15"], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2012608", "155925"]}], "-", 
       FractionBox[
        RowBox[{"368", " ", "z2"}], "15"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["18722644576", "175415625"]}], "+", 
       FractionBox[
        RowBox[{"27424864", " ", "z2"}], "155925"], "-", 
       FractionBox[
        RowBox[{"67712", " ", "ln2", " ", "z2"}], "75"], "+", 
       FractionBox[
        RowBox[{"3864", " ", 
         SuperscriptBox["z2", "2"]}], "25"], "+", 
       FractionBox[
        RowBox[{"16928", " ", "z3"}], "25"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2303549476431478336", "2106079462265625"]}], "-", 
       FractionBox[
        RowBox[{"12459008", " ", "H31"}], "1125"], "+", 
       FractionBox[
        RowBox[{"213027019079104", " ", "z2"}], "40521009375"], "-", 
       FractionBox[
        RowBox[{"300117248", " ", "ln2", " ", "z2"}], "48125"], "-", 
       FractionBox[
        RowBox[{"6229504", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "1125"], "-", 
       FractionBox[
        RowBox[{"15455023072", " ", 
         SuperscriptBox["z2", "2"]}], "3898125"], "+", 
       FractionBox[
        RowBox[{"67712", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "15"], "-", 
       FractionBox[
        RowBox[{"189152", " ", 
         SuperscriptBox["z2", "3"]}], "175"], "-", 
       FractionBox[
        RowBox[{"10681024832", " ", "z3"}], "3898125"], "+", 
       FractionBox[
        RowBox[{"21803264", " ", "ln2", " ", "z3"}], "1125"], "+", 
       FractionBox[
        RowBox[{"50784", " ", "z2", " ", "z3"}], "25"], "-", 
       FractionBox[
        RowBox[{"372416", " ", "z5"}], "45"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["42302374512748943019776", "473867879009765625"], "-", 
       FractionBox[
        RowBox[{"3791558899712", " ", "H31"}], "58471875"], "+", 
       FractionBox[
        RowBox[{"2292457472", " ", "H311"}], "16875"], "+", 
       FractionBox[
        RowBox[{"24918016", " ", "H51"}], "675"], "-", 
       FractionBox[
        RowBox[{"2292457472", " ", "H31", " ", "ln2"}], "16875"], "-", 
       FractionBox[
        RowBox[{"4586052066566243456", " ", "z2"}], "28081059496875"], "-", 
       FractionBox[
        RowBox[{"12459008", " ", "H31", " ", "z2"}], "3375"], "+", 
       FractionBox[
        RowBox[{"1290974398404608", " ", "ln2", " ", "z2"}], "13507003125"], 
       "-", 
       FractionBox[
        RowBox[{"1895779449856", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "58471875"], "-", 
       FractionBox[
        RowBox[{"1146228736", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "50625"], "+", 
       FractionBox[
        RowBox[{"115668729213248", " ", 
         SuperscriptBox["z2", "2"]}], "3683728125"], "-", 
       FractionBox[
        RowBox[{"136191871744", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "928125"], "+", 
       FractionBox[
        RowBox[{"80983552", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "1125"], "+", 
       FractionBox[
        RowBox[{"27866592032", " ", 
         SuperscriptBox["z2", "3"]}], "1010625"], "-", 
       FractionBox[
        RowBox[{"4604416", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "125"], "+", 
       FractionBox[
        RowBox[{"20971768", " ", 
         SuperscriptBox["z2", "4"]}], "2625"], "-", 
       FractionBox[
        RowBox[{"3462454976772608", " ", "z3"}], "24312605625"], "+", 
       FractionBox[
        RowBox[{"947889724928", " ", "ln2", " ", "z3"}], "8353125"], "+", 
       FractionBox[
        RowBox[{"2005900288", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "16875"], "+", 
       FractionBox[
        RowBox[{"84034142464", " ", "z2", " ", "z3"}], "433125"], "-", 
       FractionBox[
        RowBox[{"398688256", " ", "ln2", " ", "z2", " ", "z3"}], "3375"], "-", 
       FractionBox[
        RowBox[{"67712", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "225"], "-", 
       FractionBox[
        RowBox[{"12069664", " ", 
         SuperscriptBox["z3", "2"]}], "3375"], "-", 
       FractionBox[
        RowBox[{"2221562272", " ", "z5"}], "118125"], "-", 
       FractionBox[
        RowBox[{"48278656", " ", "ln2", " ", "z5"}], "675"], "-", 
       FractionBox[
        RowBox[{"753296", " ", "z2", " ", "z5"}], "45"], "+", 
       FractionBox[
        RowBox[{"1229396", " ", "z7"}], "15"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["10274430407902885736074470325888", 
         "5689364375664023291015625"]}], "+", 
       FractionBox[
        RowBox[{"1366855500691533824", " ", "H31"}], "1013025234375"], "+", 
       FractionBox[
        RowBox[{"572271341682688", " ", "H311"}], "877078125"], "-", 
       FractionBox[
        RowBox[{"421812174848", " ", "H3111"}], "253125"], "+", 
       FractionBox[
        RowBox[{"444736749568", " ", "H331"}], "860625"], "-", 
       FractionBox[
        RowBox[{"34783498391552", " ", "H51"}], "35083125"], "-", 
       FractionBox[
        RowBox[{"499755728896", " ", "H511"}], "286875"], "+", 
       FractionBox[
        RowBox[{"8173109248", " ", "H53"}], "115425"], "-", 
       FractionBox[
        RowBox[{"30923257856", " ", "H71"}], "38475"], "-", 
       FractionBox[
        RowBox[{"572271341682688", " ", "H31", " ", "ln2"}], "877078125"], 
       "+", 
       FractionBox[
        RowBox[{"421812174848", " ", "H311", " ", "ln2"}], "253125"], "-", 
       FractionBox[
        RowBox[{"4584914944", " ", "H51", " ", "ln2"}], "3375"], "-", 
       FractionBox[
        RowBox[{"210906087424", " ", "H31", " ", 
         SuperscriptBox["ln2", "2"]}], "253125"], "+", 
       FractionBox[
        RowBox[{"57302622946311598739381248", " ", "z2"}], 
        "36487826683751953125"], "-", 
       FractionBox[
        RowBox[{"6649539411968", " ", "H31", " ", "z2"}], "7016625"], "+", 
       FractionBox[
        RowBox[{"52726521856", " ", "H311", " ", "z2"}], "16875"], "+", 
       FractionBox[
        RowBox[{"24918016", " ", "H51", " ", "z2"}], "675"], "-", 
       FractionBox[
        RowBox[{"2496585249762999589888", " ", "ln2", " ", "z2"}], 
        "3510132437109375"], "+", 
       FractionBox[
        RowBox[{"683427750345766912", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "1013025234375"], "-", 
       FractionBox[
        RowBox[{"286135670841344", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "2631234375"], "-", 
       FractionBox[
        RowBox[{"52726521856", " ", 
         SuperscriptBox["ln2", "4"], " ", "z2"}], "759375"], "+", 
       FractionBox[
        RowBox[{"667078305109960773376", " ", 
         SuperscriptBox["z2", "2"]}], "390014715234375"], "+", 
       FractionBox[
        RowBox[{"361311232", " ", "H31", " ", 
         SuperscriptBox["z2", "2"]}], "16875"], "-", 
       FractionBox[
        RowBox[{"318270422771657728", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "144717890625"], "+", 
       FractionBox[
        RowBox[{"8202862984192", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "13921875"], "+", 
       FractionBox[
        RowBox[{"12608516096", " ", 
         SuperscriptBox["ln2", "3"], " ", 
         SuperscriptBox["z2", "2"]}], "16875"], "-", 
       FractionBox[
        RowBox[{"269375818544040896", " ", 
         SuperscriptBox["z2", "3"]}], "202605046875"], "+", 
       FractionBox[
        RowBox[{"157229248256", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "259875"], "-", 
       FractionBox[
        RowBox[{"3843603968", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "3"]}], "5625"], "-", 
       FractionBox[
        RowBox[{"680797759458064", " ", 
         SuperscriptBox["z2", "4"]}], "2592253125"], "+", 
       FractionBox[
        RowBox[{"161933248", " ", "ln2", " ", 
         SuperscriptBox["z2", "4"]}], "525"], "-", 
       FractionBox[
        RowBox[{"84351856", " ", 
         SuperscriptBox["z2", "5"]}], "1375"], "+", 
       FractionBox[
        RowBox[{"16863171162618303642368", " ", "z3"}], "4513027419140625"], 
       "-", 
       FractionBox[
        RowBox[{"13181630464", " ", "H31", " ", "z3"}], "10125"], "-", 
       FractionBox[
        RowBox[{"341713875172883456", " ", "ln2", " ", "z3"}], 
        "144717890625"], "+", 
       FractionBox[
        RowBox[{"71533917710336", " ", 
         SuperscriptBox["ln2", "2"], " ", "z3"}], "125296875"], "+", 
       FractionBox[
        RowBox[{"369085652992", " ", 
         SuperscriptBox["ln2", "3"], " ", "z3"}], "759375"], "+", 
       FractionBox[
        RowBox[{"557423346376439168", " ", "z2", " ", "z3"}], "607815140625"],
        "+", 
       FractionBox[
        RowBox[{"37442616885248", " ", "ln2", " ", "z2", " ", "z3"}], 
        "25059375"], "-", 
       FractionBox[
        RowBox[{"64188809216", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2", " ", "z3"}], "16875"], "+", 
       FractionBox[
        RowBox[{"27167615999168", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "36815625"], "+", 
       FractionBox[
        RowBox[{"7543929344", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "16875"], "-", 
       FractionBox[
        RowBox[{"22057184", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "2625"], "-", 
       FractionBox[
        RowBox[{"202410770894848", " ", 
         SuperscriptBox["z3", "2"]}], "175415625"], "+", 
       FractionBox[
        RowBox[{"178238568448", " ", "ln2", " ", 
         SuperscriptBox["z3", "2"]}], "50625"], "+", 
       FractionBox[
        RowBox[{"1516884224", " ", "z2", " ", 
         SuperscriptBox["z3", "2"]}], "3375"], "-", 
       FractionBox[
        RowBox[{"356544886539694016", " ", "z5"}], "121563028125"], "+", 
       FractionBox[
        RowBox[{"921596815007488", " ", "ln2", " ", "z5"}], "175415625"], "+", 
       FractionBox[
        RowBox[{"4441636352", " ", 
         SuperscriptBox["ln2", "2"], " ", "z5"}], "3375"], "-", 
       FractionBox[
        RowBox[{"419959801355104", " ", "z2", " ", "z5"}], "66268125"], "+", 
       FractionBox[
        RowBox[{"1208523776", " ", "ln2", " ", "z2", " ", "z5"}], "675"], "-", 
       FractionBox[
        RowBox[{"42738968", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "1125"], "-", 
       FractionBox[
        RowBox[{"5109361312", " ", "z3", " ", "z5"}], "12825"], "+", 
       FractionBox[
        RowBox[{"29840630793128", " ", "z7"}], "9466875"], "-", 
       FractionBox[
        RowBox[{"346126816", " ", "ln2", " ", "z7"}], "675"], "+", 
       FractionBox[
        RowBox[{"7124572", " ", "z2", " ", "z7"}], "45"], "-", 
       FractionBox[
        RowBox[{"19729584", " ", "z9"}], "25"]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.64464183735011*^9, 3.644641845313168*^9}, {
  3.6506914656169167`*^9, 3.6506914672847643`*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "6"}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.6446443226174803`*^9, 3.644644325780067*^9}, 
   3.650691474666009*^9, {3.654236960363964*^9, 3.654236960875319*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"184", " ", 
    SuperscriptBox["h", "2"]}], "15"], "-", 
  RowBox[{
  "53.263254654215369447004124302588032181052443123812374205547538880872214205\
54763`49.33667114088502", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "385.34641552162790957796217561292452020411401598395504030686893434028434269\
355385`48.25629322586303", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "3687.6667210766096933774492513914811231729637253021731217942886100929261488\
2886837`47.660768762687674", " ", 
   SuperscriptBox["h", "8"]}], "+", 
  RowBox[{
  "41050.441625520550012644003167317800116096138732247245463723294925586498566\
91681879`47.162039974970426", " ", 
   SuperscriptBox["h", "10"]}], "-", 
  RowBox[{
  "494291.17927931616194009101818326137689876827787812771403810332617490536979\
343473907`46.62671011547404", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.644644323520604*^9, 3.644644331317093*^9}, 
   3.650691479671772*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=2 , S=2,   ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Q", 
    RowBox[{"(", "u", ")"}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "+", 
    SuperscriptBox["u", "2"]}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.6434818172737556`*^9, 3.643481850024232*^9, {3.6434818930404825`*^9, 
    3.643481948307556*^9}, 3.643482316080241*^9, 3.6434823509765654`*^9, 
    3.643482449229046*^9}],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.6425075256351*^9, 3.6425075286911163`*^9}, {
   3.650691540764463*^9, 3.650691546708438*^9}, {3.6506915885290537`*^9, 
   3.650691626868231*^9}, {3.650691659780793*^9, 3.650691680476301*^9}, {
   3.650691933916501*^9, 3.6506919413726053`*^9}, 3.656350209631402*^9}],

Cell["\<\
12 loops result for the simplest operator with L=S=2 ,  characterised by the \
Baxter polynomial Q(u) = u^2 -3/4 :\
\>", "Text",
 CellChangeTimes->{{3.644642066125576*^9, 3.644642070324888*^9}, {
  3.644644403494195*^9, 3.644644467102077*^9}, {3.65069172138076*^9, 
  3.650691745148389*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", ",", "2", ",", 
     RowBox[{"(", "1", ")"}]}]], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["h", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["h", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["80", "3"], "+", 
       FractionBox[
        RowBox[{"64", " ", "z2"}], "3"], "-", 
       FractionBox[
        RowBox[{"84", " ", 
         SuperscriptBox["z2", "2"]}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "112"}], "-", 
       RowBox[{"64", " ", "z2"}], "+", 
       RowBox[{"256", " ", "ln2", " ", "z2"}], "-", 
       FractionBox[
        RowBox[{"812", " ", 
         SuperscriptBox["z2", "2"]}], "5"], "+", 
       FractionBox[
        RowBox[{"1240", " ", 
         SuperscriptBox["z2", "3"]}], "7"], "-", 
       RowBox[{"192", " ", "z3"}], "-", 
       RowBox[{"200", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"300", " ", "z5"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1552", "3"], "+", 
       RowBox[{"1024", " ", "H31"}], "+", 
       FractionBox[
        RowBox[{"736", " ", "z2"}], "3"], "-", 
       RowBox[{"384", " ", "H31", " ", "z2"}], "-", 
       RowBox[{"1152", " ", "ln2", " ", "z2"}], "+", 
       RowBox[{"512", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"2528", " ", 
         SuperscriptBox["z2", "2"]}], "3"], "-", 
       RowBox[{"768", " ", "ln2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       FractionBox[
        RowBox[{"92636", " ", 
         SuperscriptBox["z2", "3"]}], "105"], "-", 
       RowBox[{"1524", " ", 
        SuperscriptBox["z2", "4"]}], "+", 
       FractionBox[
        RowBox[{"3008", " ", "z3"}], "3"], "-", 
       RowBox[{"1792", " ", "ln2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"3704", " ", "z2", " ", "z3"}], "3"], "+", 
       FractionBox[
        RowBox[{"3264", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "5"], "+", 
       RowBox[{"716", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3100", " ", "z5"}], "+", 
       RowBox[{"3620", " ", "z2", " ", "z5"}], "-", 
       RowBox[{"6615", " ", "z7"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["68464", "27"]}], "-", 
       RowBox[{"6656", " ", "H31"}], "-", 
       RowBox[{"4096", " ", "H311"}], "+", 
       FractionBox[
        RowBox[{"21504", " ", "H331"}], "17"], "-", 
       RowBox[{"10240", " ", "H51"}], "-", 
       FractionBox[
        RowBox[{"129024", " ", "H511"}], "17"], "-", 
       FractionBox[
        RowBox[{"17920", " ", "H53"}], "19"], "+", 
       FractionBox[
        RowBox[{"268800", " ", "H71"}], "19"], "+", 
       RowBox[{"4096", " ", "H31", " ", "ln2"}], "-", 
       FractionBox[
        RowBox[{"19360", " ", "z2"}], "27"], "+", 
       RowBox[{"3968", " ", "H31", " ", "z2"}], "-", 
       RowBox[{"1536", " ", "H311", " ", "z2"}], "+", 
       RowBox[{"3840", " ", "H51", " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"16640", " ", "ln2", " ", "z2"}], "3"], "-", 
       RowBox[{"3328", " ", 
        SuperscriptBox["ln2", "2"], " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "3"], "-", 
       FractionBox[
        RowBox[{"706352", " ", 
         SuperscriptBox["z2", "2"]}], "135"], "+", 
       RowBox[{"1152", " ", "H31", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       FractionBox[
        RowBox[{"171776", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "15"], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["ln2", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       FractionBox[
        RowBox[{"1889156", " ", 
         SuperscriptBox["z2", "3"]}], "315"], "+", 
       FractionBox[
        RowBox[{"9984", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "5"], "-", 
       FractionBox[
        RowBox[{"8516163", " ", 
         SuperscriptBox["z2", "4"]}], "3325"], "+", 
       FractionBox[
        RowBox[{"681666", " ", 
         SuperscriptBox["z2", "5"]}], "55"], "-", 
       FractionBox[
        RowBox[{"15584", " ", "z3"}], "3"], "+", 
       RowBox[{"2688", " ", "H31", " ", "z3"}], "+", 
       RowBox[{"11648", " ", "ln2", " ", "z3"}], "-", 
       RowBox[{"3584", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"8624", " ", "z2", " ", "z3"}], "9"], "-", 
       RowBox[{"7168", " ", "ln2", " ", "z2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"1306172", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "255"], "-", 
       FractionBox[
        RowBox[{"98328", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "35"], "+", 
       RowBox[{"6212", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"1880", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       FractionBox[
        RowBox[{"126136", " ", "z5"}], "9"], "+", 
       RowBox[{"19840", " ", "ln2", " ", "z5"}], "+", 
       FractionBox[
        RowBox[{"977966", " ", "z2", " ", "z5"}], "51"], "-", 
       FractionBox[
        RowBox[{"54341", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "5"], "-", 
       FractionBox[
        RowBox[{"577660", " ", "z3", " ", "z5"}], "19"], "-", 
       FractionBox[
        RowBox[{"997409", " ", "z7"}], "51"], "-", 
       FractionBox[
        RowBox[{"106869", " ", "z2", " ", "z7"}], "2"], "+", 
       FractionBox[
        RowBox[{"449883", " ", "z9"}], "4"]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.644642136357787*^9, 3.644642141610506*^9}, 
   3.6446421793111362`*^9, {3.644642285601061*^9, 3.644642290646867*^9}, {
   3.644644372370056*^9, 3.644644380476074*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", ",", "2", ",", " ", 
     RowBox[{"(", "1", ")"}]}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.6445190012826595`*^9, 3.644519022189171*^9}, 
   3.6445193041788206`*^9, {3.64464433881901*^9, 3.644644348580851*^9}, {
   3.644644428802712*^9, 3.644644432539734*^9}, 3.650691754793591*^9, {
   3.654236946069687*^9, 3.654236947167803*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["h", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "16.301017610227693267739368300386152120131391245158450197962408695022723118\
84269`48.327968269498776", " ", 
   SuperscriptBox["h", "6"]}], "+", 
  RowBox[{
  "108.45083207441944296575459865883179863662072839771426485332677796422789841\
439737`47.51446483286963", " ", 
   SuperscriptBox["h", "8"]}], "-", 
  RowBox[{
  "3197.3743860708138574028171748953510849053835412691308060332493757701861905\
3463721`47.64661893156862", " ", 
   SuperscriptBox["h", "10"]}], "+", 
  RowBox[{
  "56169.236146592475070804302404681673670669928338089920151679723486721799913\
69235785`47.654934224565295", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.6445190057358046`*^9, 3.6445190225953655`*^9}, 
   3.6445193045382*^9, {3.6446443498430433`*^9, 3.644644357192136*^9}, 
   3.644644433727295*^9, 3.6506917596777163`*^9, 3.654235967575225*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "L=2 , S=4,   ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Q", 
    RowBox[{"(", "u", ")"}]}], " ", "=", " ", 
   RowBox[{
    FractionBox["41", "16"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["u", "2"]}], "2"], "+", 
    SuperscriptBox["u", "4"]}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.6434818172737556`*^9, 3.643481850024232*^9, {3.6434818930404825`*^9, 
    3.643481948307556*^9}, 3.643482316080241*^9, 3.6434823509765654`*^9, 
    3.643482449229046*^9}]
}], "Subsubsection",
 CellChangeTimes->{{3.643488717336704*^9, 3.64348872272741*^9}, {
   3.643617296681139*^9, 3.643617299392408*^9}, {3.643617377072255*^9, 
   3.6436174078799133`*^9}, {3.644642083598013*^9, 3.644642084832815*^9}, 
   3.644644514750062*^9, {3.650691554820642*^9, 3.6506915735350647`*^9}, {
   3.650691638119821*^9, 3.650691670788597*^9}, 3.65635021185498*^9}],

Cell[TextData[{
 "12 loops result for  an operator with L=2, S=4 and the Baxter polynomial  \
Q(u) = ",
 Cell[BoxData[
  RowBox[{
   FractionBox["41", "16"], "-", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["u", "2"]}], "2"], "+", 
   SuperscriptBox["u", "4"]}]], "Output",
  CellChangeTimes->{
   3.6434818172737556`*^9, 3.643481850024232*^9, {3.6434818930404825`*^9, 
    3.643481948307556*^9}, 3.643482316080241*^9, 3.6434823509765654`*^9, 
    3.643482449229046*^9}],
 " :"
}], "Text",
 CellChangeTimes->{{3.6446420771581917`*^9, 3.644642081148623*^9}, {
   3.644644437678687*^9, 3.644644443366889*^9}, {3.644644475758004*^9, 
   3.644644511870388*^9}, 3.650689866716213*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{"(", "1", ")"}]}]], "=", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["h", "2"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["h", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["h", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"52", "+", 
       FractionBox[
        RowBox[{"288", " ", "z2"}], "7"], "-", 
       FractionBox[
        RowBox[{"126", " ", 
         SuperscriptBox["z2", "2"]}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["14949", "56"]}], "-", 
       FractionBox[
        RowBox[{"2509", " ", "z2"}], "35"], "+", 
       FractionBox[
        RowBox[{"5184", " ", "ln2", " ", "z2"}], "7"], "-", 
       FractionBox[
        RowBox[{"3687", " ", 
         SuperscriptBox["z2", "2"]}], "10"], "+", 
       FractionBox[
        RowBox[{"1860", " ", 
         SuperscriptBox["z2", "3"]}], "7"], "-", 
       FractionBox[
        RowBox[{"3720", " ", "z3"}], "7"], "-", 
       RowBox[{"450", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"675", " ", "z5"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1681501", "1120"], "+", 
       FractionBox[
        RowBox[{"31104", " ", "H31"}], "7"], "+", 
       FractionBox[
        RowBox[{"565", " ", "z2"}], "28"], "-", 
       RowBox[{"1296", " ", "H31", " ", "z2"}], "-", 
       FractionBox[
        RowBox[{"78912", " ", "ln2", " ", "z2"}], "35"], "+", 
       FractionBox[
        RowBox[{"15552", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "7"], "+", 
       FractionBox[
        RowBox[{"1618611", " ", 
         SuperscriptBox["z2", "2"]}], "700"], "-", 
       FractionBox[
        RowBox[{"15552", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "7"], "+", 
       FractionBox[
        RowBox[{"133101", " ", 
         SuperscriptBox["z2", "3"]}], "70"], "-", 
       RowBox[{"2286", " ", 
        SuperscriptBox["z2", "4"]}], "+", 
       FractionBox[
        RowBox[{"157663", " ", "z3"}], "70"], "-", 
       RowBox[{"7776", " ", "ln2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"65379", " ", "z2", " ", "z3"}], "14"], "+", 
       FractionBox[
        RowBox[{"7344", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "5"], "+", 
       FractionBox[
        RowBox[{"4833", " ", 
         SuperscriptBox["z3", "2"]}], "2"], "+", 
       FractionBox[
        RowBox[{"290505", " ", "z5"}], "28"], "+", 
       RowBox[{"8145", " ", "z2", " ", "z5"}], "-", 
       FractionBox[
        RowBox[{"59535", " ", "z7"}], "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["854563519", "94080"]}], "-", 
       FractionBox[
        RowBox[{"836352", " ", "H31"}], "35"], "-", 
       FractionBox[
        RowBox[{"186624", " ", "H311"}], "7"], "+", 
       FractionBox[
        RowBox[{"108864", " ", "H331"}], "17"], "-", 
       FractionBox[
        RowBox[{"311040", " ", "H51"}], "7"], "-", 
       FractionBox[
        RowBox[{"653184", " ", "H511"}], "17"], "-", 
       FractionBox[
        RowBox[{"60480", " ", "H53"}], "19"], "+", 
       FractionBox[
        RowBox[{"907200", " ", "H71"}], "19"], "+", 
       FractionBox[
        RowBox[{"186624", " ", "H31", " ", "ln2"}], "7"], "+", 
       FractionBox[
        RowBox[{"42060877", " ", "z2"}], "11760"], "+", 
       FractionBox[
        RowBox[{"96228", " ", "H31", " ", "z2"}], "7"], "-", 
       RowBox[{"7776", " ", "H311", " ", "z2"}], "+", 
       RowBox[{"12960", " ", "H51", " ", "z2"}], "+", 
       FractionBox[
        RowBox[{"298896", " ", "ln2", " ", "z2"}], "35"], "-", 
       FractionBox[
        RowBox[{"418176", " ", 
         SuperscriptBox["ln2", "2"], " ", "z2"}], "35"], "+", 
       FractionBox[
        RowBox[{"31104", " ", 
         SuperscriptBox["ln2", "3"], " ", "z2"}], "7"], "-", 
       FractionBox[
        RowBox[{"396556249", " ", 
         SuperscriptBox["z2", "2"]}], "25725"], "+", 
       RowBox[{"3888", " ", "H31", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       FractionBox[
        RowBox[{"2708856", " ", "ln2", " ", 
         SuperscriptBox["z2", "2"]}], "49"], "-", 
       FractionBox[
        RowBox[{"46656", " ", 
         SuperscriptBox["ln2", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "7"], "-", 
       FractionBox[
        RowBox[{"192182229", " ", 
         SuperscriptBox["z2", "3"]}], "9800"], "+", 
       FractionBox[
        RowBox[{"202176", " ", "ln2", " ", 
         SuperscriptBox["z2", "3"]}], "35"], "-", 
       FractionBox[
        RowBox[{"421515093", " ", 
         SuperscriptBox["z2", "4"]}], "186200"], "+", 
       FractionBox[
        RowBox[{"1022499", " ", 
         SuperscriptBox["z2", "5"]}], "55"], "-", 
       FractionBox[
        RowBox[{"2617159", " ", "z3"}], "280"], "+", 
       RowBox[{"13608", " ", "H31", " ", "z3"}], "+", 
       FractionBox[
        RowBox[{"209088", " ", "ln2", " ", "z3"}], "5"], "-", 
       RowBox[{"23328", " ", 
        SuperscriptBox["ln2", "2"], " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"22738843", " ", "z2", " ", "z3"}], "980"], "-", 
       RowBox[{"31104", " ", "ln2", " ", "z2", " ", "z3"}], "-", 
       FractionBox[
        RowBox[{"72023013", " ", 
         SuperscriptBox["z2", "2"], " ", "z3"}], "2380"], "-", 
       FractionBox[
        RowBox[{"221238", " ", 
         SuperscriptBox["z2", "3"], " ", "z3"}], "35"], "+", 
       FractionBox[
        RowBox[{"1871991", " ", 
         SuperscriptBox["z3", "2"]}], "56"], "+", 
       RowBox[{"6345", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       FractionBox[
        RowBox[{"13612055", " ", "z5"}], "392"], "+", 
       FractionBox[
        RowBox[{"602640", " ", "ln2", " ", "z5"}], "7"], "+", 
       FractionBox[
        RowBox[{"73583589", " ", "z2", " ", "z5"}], "952"], "-", 
       FractionBox[
        RowBox[{"489069", " ", 
         SuperscriptBox["z2", "2"], " ", "z5"}], "20"], "-", 
       FractionBox[
        RowBox[{"3899205", " ", "z3", " ", "z5"}], "38"], "-", 
       FractionBox[
        RowBox[{"9475497", " ", "z7"}], "272"], "-", 
       FractionBox[
        RowBox[{"961821", " ", "z2", " ", "z7"}], "8"], "+", 
       FractionBox[
        RowBox[{"4048947", " ", "z9"}], "16"]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.644642215829606*^9, 3.644642220393115*^9}, {
  3.644642254515162*^9, 3.6446422765562477`*^9}, {3.644644518962715*^9, 
  3.644644537256652*^9}}],

Cell["Numerical value:", "Text",
 CellChangeTimes->{{3.654236921952691*^9, 3.6542369245764647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", ",", "4", ",", " ", 
     RowBox[{"(", "1", ")"}]}]], " ", "/.", "Num"}], ")"}]], "Input",
 CellChangeTimes->{{3.644519289446084*^9, 3.6445192974912176`*^9}, {
  3.644644548178648*^9, 3.644644552383892*^9}, {3.650691773202847*^9, 
  3.650691774009582*^9}, {3.6542369294768248`*^9, 3.654236930239423*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   SuperscriptBox["h", "2"]}], "-", 
  RowBox[{"14", " ", 
   SuperscriptBox["h", "4"]}], "+", 
  RowBox[{
  "51.490923597953895892213991117057172767341771678771275296943613042534084678\
26407`48.6181425463422", " ", 
   SuperscriptBox["h", "6"]}], "-", 
  RowBox[{
  "184.11716284626835213543204527600347326560367857235826487356784152193450214\
860738`47.447906229928485", " ", 
   SuperscriptBox["h", "8"]}], "-", 
  RowBox[{
  "354.60197279257533539380369838117289883416184701450023069839120031354618851\
851685`46.351956425680015", " ", 
   SuperscriptBox["h", "10"]}], "+", 
  RowBox[{
  "26781.217321585641004706697736969453787150178114552789422988528549691124196\
66634491`46.9445878385064", " ", 
   SuperscriptBox["h", "12"]}]}]], "Output",
 CellChangeTimes->{{3.6445192905085354`*^9, 3.644519297788125*^9}, 
   3.6446445539842*^9, 3.6506917746348877`*^9, 3.654235975335244*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1084, 664},
WindowMargins->{{47, Automatic}, {Automatic, 7}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 792, 12, 49, "Text"],
Cell[CellGroupData[{
Cell[1374, 36, 144, 2, 86, "Section"],
Cell[1521, 40, 214, 4, 30, "Text"],
Cell[1738, 46, 487, 10, 31, "Input"],
Cell[2228, 58, 5377, 178, 457, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7642, 241, 105, 1, 86, "Section"],
Cell[7750, 244, 133, 3, 30, "Text"],
Cell[7886, 249, 2228, 58, 332, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10151, 312, 141, 2, 86, "Section"],
Cell[CellGroupData[{
Cell[10317, 318, 205, 3, 39, "Subsubsection"],
Cell[10525, 323, 98, 1, 31, "Text"],
Cell[10626, 326, 8162, 202, 878, "Text"],
Cell[18791, 530, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[18916, 535, 274, 6, 32, "Input"],
Cell[19193, 543, 1069, 26, 127, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20311, 575, 130, 2, 33, "Subsubsection"],
Cell[20444, 579, 98, 1, 31, "Text"],
Cell[20545, 582, 8581, 222, 896, "Input"],
Cell[29129, 806, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[29254, 811, 299, 7, 32, "Input"],
Cell[29556, 820, 995, 25, 127, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[30600, 851, 129, 2, 33, "Subsubsection"],
Cell[30732, 855, 146, 2, 30, "Text"],
Cell[30881, 859, 10532, 277, 672, "Input"],
Cell[41416, 1138, 100, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[41541, 1143, 280, 7, 31, "Input"],
Cell[41824, 1152, 1013, 26, 91, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42886, 1184, 177, 2, 33, "Subsubsection"],
Cell[43066, 1188, 124, 2, 31, "Text"],
Cell[43193, 1192, 10868, 284, 1238, "Input"],
Cell[54064, 1478, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[54189, 1483, 303, 7, 32, "Input"],
Cell[54495, 1492, 1041, 26, 147, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[55585, 1524, 152, 2, 33, "Subsubsection"],
Cell[55740, 1528, 122, 2, 31, "Text"],
Cell[55865, 1532, 11336, 288, 1321, "Input"],
Cell[67204, 1822, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[67329, 1827, 252, 7, 32, "Input"],
Cell[67584, 1836, 1045, 26, 147, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68678, 1868, 150, 2, 33, "Subsubsection"],
Cell[68831, 1872, 127, 2, 31, "Text"],
Cell[68961, 1876, 11554, 291, 1426, "Input"],
Cell[80518, 2169, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[80643, 2174, 275, 6, 32, "Input"],
Cell[80921, 2182, 1020, 26, 147, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81990, 2214, 798, 21, 35, "Subsubsection"],
Cell[82791, 2237, 301, 6, 31, "Text"],
Cell[83095, 2245, 6060, 162, 645, "Input"],
Cell[89158, 2409, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[89283, 2414, 439, 9, 34, "Input"],
Cell[89725, 2425, 1010, 24, 104, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[90784, 2455, 931, 23, 36, "Subsubsection"],
Cell[91718, 2480, 696, 18, 43, "Text"],
Cell[92417, 2500, 6713, 183, 700, "Input"],
Cell[99133, 2685, 100, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[99258, 2690, 390, 8, 34, "Input"],
Cell[99651, 2700, 932, 23, 81, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

